A multiscale scheme accurately simulates macroscale shocks in an equation-free framework

Scientists and engineers often create accurate, trustworthy, computational simulation schemes - but all too often these are too computationally expensive to execute over the time or spatial domain of interest. The equation-free approach is to marry such trusted simulations to a framework for numerical macroscale reduction - the patch dynamics scheme. This article extends the patch scheme to scenarios in which the trusted simulation resolves abrupt state changes on the microscale that appear as shocks on the macroscale. Accurate simulation for problems in these scenarios requires extending the patch scheme by capturing the shock within a novel patch, and also modifying the patch coupling rules in the vicinity in order to maintain accuracy. With these two extensions to the patch scheme, straightforward arguments derive consistency conditions that match the usual order of accuracy for patch schemes. The new scheme is successfully tested on four archetypal problems. This technique will empower scientists and engineers to accurately and efficiently simulate, over large spatial domains, multiscale multiphysics systems that have rapid transition layers on the microscale.

==> figs/M2_failScript.m <==
clear; close all
% load('stdPatch.mat')
load('M1fail.mat')

%patch solution
figure; hold on
caxis([-0.7 0.7])
brighten(-0.3)
surf(tt,xx,uSol')
xlabel('Time $t$')
ylabel('Position $x$')
zlabel('Solution $u$')


view(110,35)
% export_fig('stdPatch.pdf')
export_fig('M1fail.pdf')
% 
% %above view
% view(90,-90)
% export_fig('stdPatch_abv.pdf')


%list errors 
maxErr %includes shock
maxMacroErr %macro nodes only

%view error snapshot
figure; plot(t,max(abs(uSol(:,x2Xind)-exSol(:,x2Xind)),[],2),'o')
xlabel('Time $t$')
ylabel('Error in patch simulation')
% export_fig('stdPatch_snapshot.pdf')
export_fig('M1failSnap.pdf')


